Complete $N_f^2$ contributions to four-loop pure-singlet splitting functions

The scale evolution of parton distributions is determined by universal splitting functions. As a milestone towards the computation of these functions to four-loop order in QCD, we compute all contributions to the pure-singlet quark-quark splitting functions that involve two closed fermion loops. The splitting functions are extracted from the pole terms of off-shell operator matrix elements, and the workflow for their calculation is outlined. We reproduce known results for the non-singlet four-loop splitting functions and validate our new pure-singlet results against fixed Mellin moments.

==> anc/NSnf2nf3.m <==
nsPnf2nf3N = cf*nf^3*(131/81 - 16/(27*n^4) + 176/(81*n^3) - 64/(27*n^2) + 
       64/(81*n) + 16/(27*(1 + n)^4) - 176/(81*(1 + n)^3) + 
       64/(27*(1 + n)^2) - 64/(81*(1 + n)) - (32*S[2, n])/81 - 
       (160*S[3, n])/81 + (32*S[4, n])/27 + 
       (-16/9 - 32/(27*n) + 32/(27*(1 + n)))*zeta[3] + 
       S[1, n]*(-32/81 + (64*zeta[3])/27)) + 
     ca*cf*nf^2*(193/54 + 88/(9*n^4) - 1288/(27*n^3) + 7561/(81*n^2) - 
       15167/(162*n) - 88/(9*(1 + n)^4) + 1288/(27*(1 + n)^3) - 
       7561/(81*(1 + n)^2) + 15167/(162*(1 + n)) - (32*S[-5, n])/3 + 
       (640/27 - 32/(9*n) + 32/(9*(1 + n)))*S[-4, n] + 
       (-608/81 - 32/(9*n^2) + 512/(27*n) + 32/(9*(1 + n)^2) - 
         512/(27*(1 + n)))*S[-3, n] + (416/(27*n^2) - 2240/(81*n) - 
         608/(27*(1 + n)^2) + 2240/(81*(1 + n)))*S[-2, n] + 
       (4952/81 - 16/(3*n^2) + 256/(9*n) + 16/(3*(1 + n)^2) - 
         256/(9*(1 + n)))*S[3, n] + (-1168/27 - 128/(9*n) + 128/(9*(1 + n)))*
        S[4, n] + (32*S[5, n])/3 - (128*S[-4, 1, n])/9 - 
       (64*S[-3, -2, n])/9 + (640/27 - 64/(9*n) + 64/(9*(1 + n)))*
        S[-3, 1, n] + (-64/(9*n) + 64/(9*(1 + n)))*S[-2, -2, n] + 
       (-64/(9*n^2) + 1024/(27*n) + 64/(9*(1 + n)^2) - 1024/(27*(1 + n)))*
        S[-2, 1, n] + (64*S[1, -4, n])/9 - (640*S[1, -3, n])/27 + 
       (1216*S[1, -2, n])/81 + (64/(9*n^3) - 64/(9*n^2) + 128/(9*n) - 
         64/(9*(1 + n)^3) - 64/(9*(1 + n)^2) - 128/(9*(1 + n)))*S[1, 1, n] - 
       (320*S[1, 3, n])/9 + (256*S[1, 4, n])/9 + (64*S[2, -3, n])/9 - 
       (640*S[2, -2, n])/27 + (32*S[2, 3, n])/3 + (64*S[3, -2, n])/9 + 
       (320/27 + 32/(9*n) - 32/(9*(1 + n)))*S[3, 1, n] - (32*S[3, 2, n])/9 - 
       (64*S[4, 1, n])/9 - (128*S[-3, 1, 1, n])/9 + 
       (-128/(9*n) + 128/(9*(1 + n)))*S[-2, 1, 1, n] + 
       (128*S[1, -3, 1, n])/9 + (128*S[1, -2, -2, n])/9 - 
       (1280*S[1, -2, 1, n])/27 - (64*S[1, 3, 1, n])/9 + 
       (128*S[2, -2, 1, n])/9 + (256*S[1, -2, 1, 1, n])/9 + 
       S[2, n]*(-3170/81 + 16/(9*n^3) - 16/(9*n^2) + 32/(9*n) - 
         16/(9*(1 + n)^3) - 16/(9*(1 + n)^2) - 32/(9*(1 + n)) - 
         (64*zeta[3])/3) + (-88/3 + 32/(3*n^2) - 512/(9*n) - 
         32/(3*(1 + n)^2) + 512/(9*(1 + n)))*zeta[3] + 
       S[1, n]*(923/81 + 32/(3*n^4) - 304/(9*n^3) + 104/(3*n^2) - 448/(9*n) - 
         64/(3*(1 + n)^4) + 112/(9*(1 + n)^3) + 40/(3*(1 + n)^2) + 
         448/(9*(1 + n)) + (640*zeta[3])/9 - 32*zeta[4]) + 
       (24 + 16/n - 16/(1 + n))*zeta[4]) + 
     cf^2*nf^2*(188/27 - 32/(3*n^5) + 304/(9*n^4) - 4288/(81*n^3) + 
       7736/(81*n^2) - 9868/(81*n) - 32/(3*(1 + n)^5) + 352/(9*(1 + n)^4) - 
       2800/(81*(1 + n)^3) - 980/(27*(1 + n)^2) + 9868/(81*(1 + n)) + 
       (64*S[-5, n])/3 + (-1280/27 + 64/(9*n) - 64/(9*(1 + n)))*S[-4, n] + 
       (1216/81 + 64/(9*n^2) - 1024/(27*n) - 64/(9*(1 + n)^2) + 
         1024/(27*(1 + n)))*S[-3, n] + (-832/(27*n^2) + 4480/(81*n) + 
         1216/(27*(1 + n)^2) - 4480/(81*(1 + n)))*S[-2, n] + 
       (-80/9 + 160/(9*n^2) - 2048/(27*n) - 160/(9*(1 + n)^2) + 
         2048/(27*(1 + n)))*S[3, n] + (-208/27 + 224/(9*n) - 224/(9*(1 + n)))*
        S[4, n] + (64*S[5, n])/3 + (256*S[-4, 1, n])/9 + 
       (128*S[-3, -2, n])/9 + (-1280/27 + 128/(9*n) - 128/(9*(1 + n)))*
        S[-3, 1, n] + (128/(9*n) - 128/(9*(1 + n)))*S[-2, -2, n] + 
       (128/(9*n^2) - 2048/(27*n) - 128/(9*(1 + n)^2) + 2048/(27*(1 + n)))*
        S[-2, 1, n] - (128*S[1, -4, n])/9 + (1280*S[1, -3, n])/27 - 
       (2432*S[1, -2, n])/81 + (-128/(9*n^3) + 128/(9*n^2) - 256/(9*n) + 
         128/(9*(1 + n)^3) + 128/(9*(1 + n)^2) + 256/(9*(1 + n)))*
        S[1, 1, n] - (1216*S[1, 2, n])/81 + (2560*S[1, 3, n])/27 - 
       (448*S[1, 4, n])/9 - (128*S[2, -3, n])/9 + (1280*S[2, -2, n])/27 - 
       (1216*S[2, 1, n])/81 + (1280*S[2, 2, n])/27 - (320*S[2, 3, n])/9 - 
       (128*S[3, -2, n])/9 + (1280*S[3, 1, n])/27 - (64*S[3, 2, n])/3 - 
       (64*S[4, 1, n])/3 + (256*S[-3, 1, 1, n])/9 + 
       (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, 1, n] - 
       (256*S[1, -3, 1, n])/9 - (256*S[1, -2, -2, n])/9 + 
       (2560*S[1, -2, 1, n])/27 - (256*S[2, -2, 1, n])/9 - 
       (512*S[1, -2, 1, 1, n])/9 + (88/3 - 32/(3*n^2) + 512/(9*n) + 
         32/(3*(1 + n)^2) - 512/(9*(1 + n)))*zeta[3] + 
       S[2, n]*(-1244/27 + 32/(3*n^3) - 1024/(27*n^2) + 2816/(81*n) - 
         32/(3*(1 + n)^3) + 1024/(27*(1 + n)^2) - 2816/(81*(1 + n)) + 
         (64*zeta[3])/3) + (-24 - 16/n + 16/(1 + n))*zeta[4] + 
       S[1, n]*(2392/81 - 32/(9*n^4) + 64/(9*n^3) - 1120/(81*n^2) + 
         1952/(27*n) + 160/(9*(1 + n)^4) + 64/(3*(1 + n)^3) - 
         4448/(81*(1 + n)^2) - 1952/(27*(1 + n)) - (640*zeta[3])/9 + 
         32*zeta[4]))
 
nsMnf2nf3N = cf*nf^3*(131/81 - 16/(27*n^4) + 176/(81*n^3) - 64/(27*n^2) + 
       64/(81*n) + 16/(27*(1 + n)^4) - 176/(81*(1 + n)^3) + 
       64/(27*(1 + n)^2) - 64/(81*(1 + n)) - (32*S[2, n])/81 - 
       (160*S[3, n])/81 + (32*S[4, n])/27 + 
       (-16/9 - 32/(27*n) + 32/(27*(1 + n)))*zeta[3] + 
       S[1, n]*(-32/81 + (64*zeta[3])/27)) + 
     ca*cf*nf^2*(193/54 - 32/(3*n^5) + 1384/(27*n^4) - 8648/(81*n^3) + 
       153/n^2 - 24031/(162*n) + 352/(9*(1 + n)^5) - 1640/(27*(1 + n)^4) + 
       3080/(81*(1 + n)^3) - 8585/(81*(1 + n)^2) + 24031/(162*(1 + n)) - 
       (32*S[-5, n])/3 + (640/27 - 32/(9*n) + 32/(9*(1 + n)))*S[-4, n] + 
       (-608/81 - 32/(9*n^2) + 512/(27*n) + 32/(9*(1 + n)^2) - 
         512/(27*(1 + n)))*S[-3, n] + (-64/(9*n^3) + 608/(27*n^2) - 
         3392/(81*n) + 64/(9*(1 + n)^3) - 416/(27*(1 + n)^2) + 
         3392/(81*(1 + n)))*S[-2, n] + (4952/81 - 16/(3*n^2) + 256/(9*n) + 
         16/(3*(1 + n)^2) - 256/(9*(1 + n)))*S[3, n] + 
       (-1168/27 - 128/(9*n) + 128/(9*(1 + n)))*S[4, n] + (32*S[5, n])/3 - 
       (128*S[-4, 1, n])/9 - (64*S[-3, -2, n])/9 + 
       (640/27 - 64/(9*n) + 64/(9*(1 + n)))*S[-3, 1, n] + 
       (-64/(9*n) + 64/(9*(1 + n)))*S[-2, -2, n] + 
       (-64/(9*n^2) + 1024/(27*n) + 64/(9*(1 + n)^2) - 1024/(27*(1 + n)))*
        S[-2, 1, n] + (64*S[1, -4, n])/9 - (640*S[1, -3, n])/27 + 
       (1216*S[1, -2, n])/81 + (-64/(9*n^3) + 64/(9*n^2) - 128/(9*n) + 
         64/(9*(1 + n)^3) + 64/(9*(1 + n)^2) + 128/(9*(1 + n)))*S[1, 1, n] - 
       (320*S[1, 3, n])/9 + (256*S[1, 4, n])/9 + (64*S[2, -3, n])/9 - 
       (640*S[2, -2, n])/27 + (32*S[2, 3, n])/3 + (64*S[3, -2, n])/9 + 
       (320/27 + 32/(9*n) - 32/(9*(1 + n)))*S[3, 1, n] - (32*S[3, 2, n])/9 - 
       (64*S[4, 1, n])/9 - (128*S[-3, 1, 1, n])/9 + 
       (-128/(9*n) + 128/(9*(1 + n)))*S[-2, 1, 1, n] + 
       (128*S[1, -3, 1, n])/9 + (128*S[1, -2, -2, n])/9 - 
       (1280*S[1, -2, 1, n])/27 - (64*S[1, 3, 1, n])/9 + 
       (128*S[2, -2, 1, n])/9 + (256*S[1, -2, 1, 1, n])/9 + 
       S[2, n]*(-3170/81 + 16/(9*n^3) - 16/(9*n^2) + 32/(9*n) - 
         16/(9*(1 + n)^3) - 16/(9*(1 + n)^2) - 32/(9*(1 + n)) - 
         (64*zeta[3])/3) + (-88/3 + 32/(3*n^2) - 512/(9*n) - 
         32/(3*(1 + n)^2) + 512/(9*(1 + n)))*zeta[3] + 
       S[1, n]*(923/81 - 32/(9*n^4) + 304/(27*n^3) - 376/(27*n^2) + 
         608/(27*n) + 64/(9*(1 + n)^4) - 112/(27*(1 + n)^3) - 
         184/(27*(1 + n)^2) - 608/(27*(1 + n)) + (640*zeta[3])/9 - 
         32*zeta[4]) + (24 + 16/n - 16/(1 + n))*zeta[4]) + 
     cf^2*nf^2*(188/27 + 32/(3*n^5) - 1328/(27*n^4) + 1760/(27*n^3) - 
       1928/(81*n^2) - 1004/(81*n) - 800/(9*(1 + n)^5) + 
       3808/(27*(1 + n)^4) - 1232/(81*(1 + n)^3) - 892/(81*(1 + n)^2) + 
       1004/(81*(1 + n)) + (64*S[-5, n])/3 + 
       (-1280/27 + 64/(9*n) - 64/(9*(1 + n)))*S[-4, n] + 
       (1216/81 + 64/(9*n^2) - 1024/(27*n) - 64/(9*(1 + n)^2) + 
         1024/(27*(1 + n)))*S[-3, n] + (128/(9*n^3) - 1216/(27*n^2) + 
         6784/(81*n) - 128/(9*(1 + n)^3) + 832/(27*(1 + n)^2) - 
         6784/(81*(1 + n)))*S[-2, n] + (-80/9 + 160/(9*n^2) - 2048/(27*n) - 
         160/(9*(1 + n)^2) + 2048/(27*(1 + n)))*S[3, n] + 
       (-208/27 + 224/(9*n) - 224/(9*(1 + n)))*S[4, n] + (64*S[5, n])/3 + 
       (256*S[-4, 1, n])/9 + (128*S[-3, -2, n])/9 + 
       (-1280/27 + 128/(9*n) - 128/(9*(1 + n)))*S[-3, 1, n] + 
       (128/(9*n) - 128/(9*(1 + n)))*S[-2, -2, n] + 
       (128/(9*n^2) - 2048/(27*n) - 128/(9*(1 + n)^2) + 2048/(27*(1 + n)))*
        S[-2, 1, n] - (128*S[1, -4, n])/9 + (1280*S[1, -3, n])/27 - 
       (2432*S[1, -2, n])/81 + (128/(9*n^3) - 128/(9*n^2) + 256/(9*n) - 
         128/(9*(1 + n)^3) - 128/(9*(1 + n)^2) - 256/(9*(1 + n)))*
        S[1, 1, n] - (1216*S[1, 2, n])/81 + (2560*S[1, 3, n])/27 - 
       (448*S[1, 4, n])/9 - (128*S[2, -3, n])/9 + (1280*S[2, -2, n])/27 - 
       (1216*S[2, 1, n])/81 + (1280*S[2, 2, n])/27 - (320*S[2, 3, n])/9 - 
       (128*S[3, -2, n])/9 + (1280*S[3, 1, n])/27 - (64*S[3, 2, n])/3 - 
       (64*S[4, 1, n])/3 + (256*S[-3, 1, 1, n])/9 + 
       (256/(9*n) - 256/(9*(1 + n)))*S[-2, 1, 1, n] - 
       (256*S[1, -3, 1, n])/9 - (256*S[1, -2, -2, n])/9 + 
       (2560*S[1, -2, 1, n])/27 - (256*S[2, -2, 1, n])/9 - 
       (512*S[1, -2, 1, 1, n])/9 + (88/3 - 32/(3*n^2) + 512/(9*n) + 
         32/(3*(1 + n)^2) - 512/(9*(1 + n)))*zeta[3] + 
       S[2, n]*(-1244/27 + 32/(3*n^3) - 1024/(27*n^2) + 2816/(81*n) - 
         32/(3*(1 + n)^3) + 1024/(27*(1 + n)^2) - 2816/(81*(1 + n)) + 
         (64*zeta[3])/3) + (-24 - 16/n + 16/(1 + n))*zeta[4] + 
       S[1, n]*(2392/81 + 224/(9*n^4) - 2240/(27*n^3) + 6752/(81*n^2) - 
         1952/(27*n) - 352/(9*(1 + n)^4) + 1472/(27*(1 + n)^3) - 
         1184/(81*(1 + n)^2) + 1952/(27*(1 + n)) - (640*zeta[3])/9 + 
         32*zeta[4]))
 
nsSnf2N = (d33c*nf^2*(-13312/(27*(-1 + n)) - 512/(3*n^6) + 512/n^5 - 
       256/n^4 + 7168/(3*n^3) - 2944/n^2 + 13568/(3*n) + 2048/(3*(1 + n)^6) - 
       2560/(3*(1 + n)^5) + 2048/(1 + n)^4 + 128/(1 + n)^2 - 
       13568/(3*(1 + n)) - 2048/(9*(2 + n)^2) + 13312/(27*(2 + n)) + 
       (1024/(9*(-1 + n)) - 256/(3*n^2) - 128/(3*n) - 256/(3*(1 + n)^2) + 
         128/(3*(1 + n)) - 1024/(9*(2 + n)))*S[-4, n] + 
       (-16384/(27*(-1 + n)) - 256/(3*n^3) + 1664/(3*n^2) + 128/n - 
         256/(1 + n)^3 + 640/(1 + n)^2 - 128/(1 + n) - 2048/(9*(2 + n)^2) + 
         16384/(27*(2 + n)))*S[-3, n] + (-19456/(27*(-1 + n)) + 
         1792/(3*n^3) + 1280/(3*n^2) + 1088/n + 512/(1 + n)^4 - 
         768/(1 + n)^3 + 1024/(1 + n)^2 - 1088/(1 + n) - 2048/(9*(2 + n)^2) + 
         19456/(27*(2 + n)))*S[-2, n] + (19456/(27*(-1 + n)) + 256/(3*n^5) - 
         2816/(3*n^4) - 128/n^3 - 3712/(3*n^2) - 1696/(3*n) + 
         2816/(3*(1 + n)^5) - 2432/(3*(1 + n)^4) + 5248/(3*(1 + n)^3) - 
         512/(3*(1 + n)^2) + 1696/(3*(1 + n)) + 2048/(9*(2 + n)^2) - 
         19456/(27*(2 + n)))*S[1, n] + (1024/(9*(-1 + n)) - 128/n^4 + 
         64/(3*n^3) - 1216/(3*n^2) + 1600/(3*n) - 128/(1 + n)^4 - 
         64/(3*(1 + n)^3) - 1216/(3*(1 + n)^2) - 1600/(3*(1 + n)) - 
         1024/(9*(2 + n)))*S[2, n] + (1024/(9*(-1 + n)) - 128/n^3 + 
         704/(3*n^2) - 1984/(3*n) - 128/(3*(1 + n)^3) + 320/(3*(1 + n)^2) + 
         1984/(3*(1 + n)) - 1024/(9*(2 + n)))*S[3, n] + 
       (2048/(9*(-1 + n)) - 256/n^2 + 128/(3*n) - 256/(1 + n)^2 - 
         128/(3*(1 + n)) - 2048/(9*(2 + n)))*S[4, n] + 
       (2048/(9*(-1 + n)) - 512/(3*n^2) - 256/(3*n) - 512/(3*(1 + n)^2) + 
         256/(3*(1 + n)) - 2048/(9*(2 + n)))*S[-3, 1, n] + 
       (-2048/(9*(-1 + n)) + 1024/(3*n) - 1024/(3*(1 + n)) + 
         2048/(9*(2 + n)))*S[-2, -2, n] + (22528/(27*(-1 + n)) - 
         512/(3*n^3) - 256/(3*n^2) - 4352/(3*n) + 512/(3*(1 + n)^3) - 
         1280/(3*(1 + n)^2) + 4352/(3*(1 + n)) + 2048/(9*(2 + n)^2) - 
         22528/(27*(2 + n)))*S[-2, 1, n] + (1024/(9*(-1 + n)) - 512/(3*n) + 
         512/(3*(1 + n)) - 1024/(9*(2 + n)))*S[-2, 2, n] + 
       (2048/(9*(-1 + n)) - 512/(3*n^2) - 256/(3*n) - 512/(3*(1 + n)^2) + 
         256/(3*(1 + n)) - 2048/(9*(2 + n)))*S[1, -3, n] + 
       (22528/(27*(-1 + n)) - 3584/(3*n^2) + 2048/(3*(1 + n)^3) - 
         1024/(1 + n)^2 + 2048/(9*(2 + n)^2) - 22528/(27*(2 + n)))*
        S[1, -2, n] + (-4096/(9*(-1 + n)) + 512/n^4 - 256/(3*n^3) + 
         4864/(3*n^2) - 6400/(3*n) + 512/(1 + n)^4 + 256/(3*(1 + n)^3) + 
         4864/(3*(1 + n)^2) + 6400/(3*(1 + n)) + 4096/(9*(2 + n)))*
        S[1, 1, n] + (-1024/(9*(-1 + n)) + 256/(3*n^2) + 128/(3*n) + 
         256/(3*(1 + n)^2) - 128/(3*(1 + n)) + 1024/(9*(2 + n)))*S[1, 3, n] + 
       (1024/(9*(-1 + n)) - 512/(3*n^2) + 256/(3*n) - 512/(3*(1 + n)^2) - 
         256/(3*(1 + n)) - 1024/(9*(2 + n)))*S[2, -2, n] + 
       (-1024/(9*(-1 + n)) + 512/(3*n^2) - 256/(3*n) + 512/(3*(1 + n)^2) + 
         256/(3*(1 + n)) + 1024/(9*(2 + n)))*S[3, 1, n] + 
       (-4096/(9*(-1 + n)) + 2048/(3*n) - 2048/(3*(1 + n)) + 
         4096/(9*(2 + n)))*S[-2, 1, 1, n] + 
       (-4096/(9*(-1 + n)) + 1024/(3*n^2) + 512/(3*n) + 1024/(3*(1 + n)^2) - 
         512/(3*(1 + n)) + 4096/(9*(2 + n)))*S[1, -2, 1, n] + 
       (-4096/(9*(-1 + n)) + 2048/(3*n^2) - 1024/(3*n) + 2048/(3*(1 + n)^2) + 
         1024/(3*(1 + n)) + 4096/(9*(2 + n)))*S[1, 1, -2, n]))/nr
 
nsPnf2nf3X = cf*nf^3*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + 
         (64*x)/27)*HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*
        HPL[{0, 0}, x] + (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*
        HPL[{0, 0, 0}, x] + (-32/27 - (32*x)/27)*zeta[3] + 
       plusDis[0, 1 - x]*(-32/81 + (64*zeta[3])/27) + 
       delta[1 - x]*(-131/81 + (32*zeta[2])/81 + (304*zeta[3])/81 - 
         (32*zeta[4])/27)) + ca*cf*nf^2*(13321/162 - (15167*x)/162 + 
       (104/3 + (248*x)/9)*HPL[{2}, x] + (-16/9 - 320/(27*(-1 + x)) + 
         (496*x)/27 + 640/(27*(1 + x)))*HPL[{3}, x] + 
       (-32/3 - 64/(9*(-1 + x)) + (32*x)/9 + 128/(9*(1 + x)))*HPL[{4}, x] + 
       (64/(9*(-1 + x)) + (64*x)/9 + 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
       (-224/27 + (608*x)/27 + 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
       (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
       (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
       (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
       (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (-128/9 + (128*x)/9)*
        HPL[{1, 1}, x] + (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
       (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (-64/9 - (64*x)/9)*HPL[{2, 1}, x] + 
       (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
       (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
       (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
       (-128/27 + (512*x)/27 + 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
       (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
       (-88/9 - 1168/(27*(-1 + x)) - (904*x)/27 - 640/(27*(1 + x)))*
        HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
        HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
        HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
        HPL[{2, 0, 0}, x] + (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*
        HPL[{-1, 0, 0, 0}, x] + (-32/(3*(-1 + x)) - (32*x)/3 - 
         32/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
       (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*HPL[{1, 0, 0, 0}, x] + 
       (-104/3 + (8*x)/81 + 608/(81*(1 + x)))*zeta[2] + 
       (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
       HPL[{0, 0}, x]*(-160/27 - 4952/(81*(-1 + x)) - (5312*x)/81 - 
         608/(81*(1 + x)) + (32/3 + 128/(9*(-1 + x)) + (32*x)/9 - 
           64/(9*(1 + x)))*zeta[2]) + HPL[{-1, 0}, x]*
        (1024/81 + (2240*x)/81 + 1216/(81*(1 + x)) + 
         (-32/9 + (32*x)/9 + 64/(9*(1 + x)))*zeta[2]) + 
       (-128/9 - 640/(27*(-1 + x)) - (320*x)/3 - 320/(9*(1 + x)))*zeta[3] + 
       HPL[{1}, x]*(448/9 - (448*x)/9 + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
          zeta[3]) + HPL[{-1}, x]*((-256/27 + (1024*x)/27 + 
           1280/(27*(1 + x)))*zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*
          zeta[3]) + HPL[{0}, x]*(4391/81 - 3170/(81*(-1 + x)) - 
         (11593*x)/81 + (16/9 + 640/(27*(-1 + x)) + (112*x)/27 - 
           320/(27*(1 + x)))*zeta[2] + (-32/3 - 224/(9*(-1 + x)) - 
           (128*x)/9 - 32/(9*(1 + x)))*zeta[3]) + plusDis[0, 1 - x]*
        (923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - (112*zeta[4])/3) + 
       (5*(368/45 + 32/(15*(-1 + x)) + (80*x)/9 + 32/(45*(1 + x)))*zeta[4])/
        2 + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
         zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - 
         (88*zeta[5])/9)) + cf^2*nf^2*(2492/27 - (9868*x)/81 + 
       (-2336/81 - 1216/(81*(-1 + x)) - (6752*x)/81)*HPL[{2}, x] + 
       (-64/9 - 1280/(27*(-1 + x)) - (2240*x)/27 - 1280/(27*(1 + x)))*
        HPL[{3}, x] + (32/9 - 64/(3*(-1 + x)) - (224*x)/9 - 256/(9*(1 + x)))*
        HPL[{4}, x] + (-128/(9*(-1 + x)) - (128*x)/9 - 128/(9*(1 + x)))*
        HPL[{-3, 0}, x] + (448/27 - (1216*x)/27 - 1280/(27*(1 + x)))*
        HPL[{-2, 0}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*
        HPL[{-2, 2}, x] + (-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*
        HPL[{-1, 2}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*
        HPL[{-1, 3}, x] + (256/9 - (256*x)/9)*HPL[{1, 1}, x] + 
       (-256/27 - 1280/(27*(-1 + x)) - (1024*x)/27)*HPL[{2, 0}, x] + 
       (128/9 + (128*x)/9)*HPL[{2, 1}, x] + (-32/3 - 64/(3*(-1 + x)) - 
         (32*x)/3)*HPL[{3, 0}, x] + (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*
        HPL[{3, 1}, x] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*
        HPL[{-2, 0, 0}, x] + (256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*
        HPL[{-1, 0, 0}, x] + (256/9 - (256*x)/9 - 512/(9*(1 + x)))*
        HPL[{-1, 2, 1}, x] + (-64/3 - 208/(27*(-1 + x)) - (352*x)/27 + 
         1280/(27*(1 + x)))*HPL[{0, 0, 0}, x] + 
       (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*HPL[{1, -2, 0}, x] + 
       (-512/27 - 2560/(27*(-1 + x)) - (2048*x)/27)*HPL[{1, 0, 0}, x] + 
       (-160/9 - 320/(9*(-1 + x)) - (160*x)/9)*HPL[{2, 0, 0}, x] + 
       (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
       (-32 - 64/(3*(-1 + x)) - (32*x)/3 + 64/(3*(1 + x)))*
        HPL[{0, 0, 0, 0}, x] + (-224/9 - 448/(9*(-1 + x)) - (224*x)/9)*
        HPL[{1, 0, 0, 0}, x] + (2336/81 + (2272*x)/81 - 1216/(81*(1 + x)))*
        zeta[2] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-2}, x]*
        zeta[2] + HPL[{1, 0}, x]*(1600/81 - 1216/(81*(-1 + x)) - 
         (2816*x)/81 + (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
       HPL[{-1, 0}, x]*(-2048/81 - (4480*x)/81 - 2432/(81*(1 + x)) + 
         (64/9 - (64*x)/9 - 128/(9*(1 + x)))*zeta[2]) + 
       HPL[{0, 0}, x]*(1264/27 + 80/(9*(-1 + x)) + (16*x)/81 + 
         1216/(81*(1 + x)) + (-32/9 + 64/(9*(-1 + x)) + (32*x)/3 + 
           128/(9*(1 + x)))*zeta[2]) + (352/27 + 1280/(27*(-1 + x)) + 
         (3616*x)/27 + 640/(9*(1 + x)))*zeta[3] + 
       HPL[{1}, x]*(-1952/27 + (1952*x)/27 + (-64/3 - 128/(3*(-1 + x)) - 
           (64*x)/3)*zeta[3]) + HPL[{0}, x]*(4004/81 - 1244/(27*(-1 + x)) + 
         36*x + (64/9 + 640/(27*(-1 + x)) + (1024*x)/27 + 640/(27*(1 + x)))*
          zeta[2] + (64/(9*(-1 + x)) + (64*x)/9 + 64/(9*(1 + x)))*zeta[3]) + 
       HPL[{-1}, x]*((512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*zeta[2] + 
         (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*zeta[3]) + 
       (5*(-512/45 - 512/(45*(-1 + x)) - (64*x)/5 - 64/(45*(1 + x)))*zeta[4])/
        2 + plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
       delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
         (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9))
 
nsMnf2nf3X = cf*nf^3*(-32/81 + (64*x)/81 + (-224/81 - 32/(81*(-1 + x)) + 
         (64*x)/27)*HPL[{0}, x] + (-16/81 + 160/(81*(-1 + x)) + (176*x)/81)*
        HPL[{0, 0}, x] + (16/27 + 32/(27*(-1 + x)) + (16*x)/27)*
        HPL[{0, 0, 0}, x] + (-32/27 - (32*x)/27)*zeta[3] + 
       plusDis[0, 1 - x]*(-32/81 + (64*zeta[3])/27) + 
       delta[1 - x]*(-131/81 + (32*zeta[2])/81 + (304*zeta[3])/81 - 
         (32*zeta[4])/27)) + ca*cf*nf^2*(2465/18 - (24031*x)/162 + 
       (-376/27 - (568*x)/27)*HPL[{2}, x] + (16/27 - 320/(27*(-1 + x)) - 
         (80*x)/3 - 640/(27*(1 + x)))*HPL[{3}, x] + 
       (32/9 - 64/(9*(-1 + x)) - (32*x)/3 - 128/(9*(1 + x)))*HPL[{4}, x] + 
       (64/9 + 64/(9*(-1 + x)) - 64/(9*(1 + x)))*HPL[{-3, 0}, x] + 
       (32/27 - (416*x)/27 - 640/(27*(1 + x)))*HPL[{-2, 0}, x] + 
       (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 2}, x] + 
       (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 2}, x] + 
       (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-1, 3}, x] + 
       (32/9 - (32*x)/9)*HPL[{1, 0}, x] + (128/9 - (128*x)/9)*
        HPL[{1, 1}, x] + (32/9 + 64/(9*(-1 + x)) + (32*x)/9)*HPL[{1, 3}, x] + 
       (16/9 + (16*x)/9)*HPL[{2, 0}, x] + (64/9 + (64*x)/9)*HPL[{2, 1}, x] + 
       (-16/9 - 32/(9*(-1 + x)) - (16*x)/9)*HPL[{3, 0}, x] + 
       (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{3, 1}, x] + 
       (32/9 - (32*x)/9 - 64/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
       (128/27 - (512*x)/27 - 640/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
       (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
       (-424/27 - 1168/(27*(-1 + x)) + 8*x + 640/(27*(1 + x)))*
        HPL[{0, 0, 0}, x] + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
        HPL[{1, -2, 0}, x] + (64/9 + 320/(9*(-1 + x)) + (256*x)/9)*
        HPL[{1, 0, 0}, x] + (16/3 + 32/(3*(-1 + x)) + (16*x)/3)*
        HPL[{2, 0, 0}, x] + (32/9 - (32*x)/9 - 64/(9*(1 + x)))*
        HPL[{-1, 0, 0, 0}, x] + (-32/3 - 32/(3*(-1 + x)) + 32/(3*(1 + x)))*
        HPL[{0, 0, 0, 0}, x] + (128/9 + 256/(9*(-1 + x)) + (128*x)/9)*
        HPL[{1, 0, 0, 0}, x] + (-1048/81 + (568*x)/27 - 608/(81*(1 + x)))*
        zeta[2] + (64/9 - (64*x)/9 - 128/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
       HPL[{-1, 0}, x]*(-2176/81 - (3392*x)/81 - 1216/(81*(1 + x)) + 
         (32/9 - (32*x)/9 - 64/(9*(1 + x)))*zeta[2]) + 
       HPL[{0, 0}, x]*(3088/81 - 4952/(81*(-1 + x)) - (176*x)/27 + 
         608/(81*(1 + x)) + (32/9 + 128/(9*(-1 + x)) + (32*x)/3 + 
           64/(9*(1 + x)))*zeta[2]) + (-320/9 - 640/(27*(-1 + x)) - 
         (512*x)/9 + 320/(9*(1 + x)))*zeta[3] + HPL[{1}, x]*
        (-608/27 + (608*x)/27 + (64/9 + 128/(9*(-1 + x)) + (64*x)/9)*
          zeta[3]) + HPL[{0}, x]*(9223/81 - 3170/(81*(-1 + x)) - 
         (6761*x)/81 + (16/27 + 640/(27*(-1 + x)) + (80*x)/3 + 
           320/(27*(1 + x)))*zeta[2] + (-128/9 - 224/(9*(-1 + x)) - 
           (32*x)/3 + 32/(9*(1 + x)))*zeta[3]) + HPL[{-1}, x]*
        ((256/27 - (1024*x)/27 - 1280/(27*(1 + x)))*zeta[2] + 
         (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[3]) + 
       plusDis[0, 1 - x]*(923/81 - (608*zeta[2])/81 + (2240*zeta[3])/27 - 
         (112*zeta[4])/3) + (200/9 + 16/(3*(-1 + x)) + (184*x)/9 - 
         16/(9*(1 + x)))*zeta[4] + delta[1 - x]*(-193/54 - (320*zeta[3])/9 + 
         zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - 
         (88*zeta[5])/9)) + cf^2*nf^2*(-1388/81 - (1004*x)/81 + 
       (5536/81 - 1216/(81*(-1 + x)) + (1120*x)/81)*HPL[{2}, x] + 
       (-320/27 - 1280/(27*(-1 + x)) + (64*x)/9 + 1280/(27*(1 + x)))*
        HPL[{3}, x] + (-224/9 - 64/(3*(-1 + x)) + (32*x)/9 + 256/(9*(1 + x)))*
        HPL[{4}, x] + (-128/9 - 128/(9*(-1 + x)) + 128/(9*(1 + x)))*
        HPL[{-3, 0}, x] + (-64/27 + (832*x)/27 + 1280/(27*(1 + x)))*
        HPL[{-2, 0}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*
        HPL[{-2, 2}, x] + (512/27 - (2048*x)/27 - 2560/(27*(1 + x)))*
        HPL[{-1, 2}, x] + (128/9 - (128*x)/9 - 256/(9*(1 + x)))*
        HPL[{-1, 3}, x] + (-256/9 + (256*x)/9)*HPL[{1, 1}, x] + 
       (-256/27 - 1280/(27*(-1 + x)) - (1024*x)/27)*HPL[{2, 0}, x] + 
       (-128/9 - (128*x)/9)*HPL[{2, 1}, x] + 
       (-32/3 - 64/(3*(-1 + x)) - (32*x)/3)*HPL[{3, 0}, x] + 
       (128/9 - (128*x)/9 - 256/(9*(1 + x)))*HPL[{3, 1}, x] + 
       (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*HPL[{-2, 0, 0}, x] + 
       (-256/27 + (1024*x)/27 + 1280/(27*(1 + x)))*HPL[{-1, 0, 0}, x] + 
       (-256/9 + (256*x)/9 + 512/(9*(1 + x)))*HPL[{-1, 2, 1}, x] + 
       (-256/27 - 208/(27*(-1 + x)) - 96*x - 1280/(27*(1 + x)))*
        HPL[{0, 0, 0}, x] + (-128/9 - 256/(9*(-1 + x)) - (128*x)/9)*
        HPL[{1, -2, 0}, x] + (-512/27 - 2560/(27*(-1 + x)) - (2048*x)/27)*
        HPL[{1, 0, 0}, x] + (-160/9 - 320/(9*(-1 + x)) - (160*x)/9)*
        HPL[{2, 0, 0}, x] + (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*
        HPL[{-1, 0, 0, 0}, x] + (-32/3 - 64/(3*(-1 + x)) - 32*x - 
         64/(3*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
       (-224/9 - 448/(9*(-1 + x)) - (224*x)/9)*HPL[{1, 0, 0, 0}, x] + 
       (-1184/81 - (1120*x)/81 + 1216/(81*(1 + x)))*zeta[2] + 
       (-128/9 + (128*x)/9 + 256/(9*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
       HPL[{1, 0}, x]*(1600/81 - 1216/(81*(-1 + x)) - (2816*x)/81 + 
         (-64/9 - 128/(9*(-1 + x)) - (64*x)/9)*zeta[2]) + 
       HPL[{0, 0}, x]*(-3344/81 + 80/(9*(-1 + x)) - (3184*x)/27 - 
         1216/(81*(1 + x)) + (32/3 + 64/(9*(-1 + x)) - (32*x)/9 - 
           128/(9*(1 + x)))*zeta[2]) + HPL[{-1, 0}, x]*
        (4352/81 + (6784*x)/81 + 2432/(81*(1 + x)) + 
         (-64/9 + (64*x)/9 + 128/(9*(1 + x)))*zeta[2]) + 
       (1504/27 + 1280/(27*(-1 + x)) + (928*x)/27 - 640/(9*(1 + x)))*
        zeta[3] + HPL[{1}, x]*(1952/27 - (1952*x)/27 + 
         (-64/3 - 128/(3*(-1 + x)) - (64*x)/3)*zeta[3]) + 
       HPL[{-1}, x]*((-512/27 + (2048*x)/27 + 2560/(27*(1 + x)))*zeta[2] + 
         (128/9 - (128*x)/9 - 256/(9*(1 + x)))*zeta[3]) + 
       HPL[{0}, x]*(-5660/81 - 1244/(27*(-1 + x)) - (6748*x)/81 + 
         (256/27 + 640/(27*(-1 + x)) - (64*x)/9 - 640/(27*(1 + x)))*zeta[2] + 
         (64/9 + 64/(9*(-1 + x)) - 64/(9*(1 + x)))*zeta[3]) + 
       (-32 - 256/(9*(-1 + x)) - (256*x)/9 + 32/(9*(1 + x)))*zeta[4] + 
       plusDis[0, 1 - x]*(2392/81 - (640*zeta[3])/9 + 32*zeta[4]) + 
       delta[1 - x]*(-188/27 + zeta[2]*(1244/27 - (160*zeta[3])/9) + 
         (56*zeta[3])/27 - (2104*zeta[4])/27 + (368*zeta[5])/9))
 
nsSnf2X = (d33c*nf^2*(-108800/27 + (108800*x)/27 + 
       (-640/3 + (10880*x)/9 + (10240*x^2)/27)*HPL[{3}, x] + 
       (-2816/3 - 640*x - (1024*x^2)/9)*HPL[{4}, x] + 
       (-256/3 - 256*x)*HPL[{5}, x] + (1792/3 - (2048*x)/3 + (1024*x^2)/9)*
        HPL[{-3, 0}, x] + (-512/3 + (512*x)/3)*HPL[{-3, 2}, x] + 
       (256/3 - 256*x + (2048*x^2)/9)*HPL[{-2, 2}, x] + 
       (-512/3 + (512*x)/3)*HPL[{-2, 3}, x] + 
       (-8960/9 - 10240/(27*x) - (8960*x)/9 - (10240*x^2)/27)*
        HPL[{-1, 2}, x] + (256/3 + 2048/(9*x) + (256*x)/3 + (2048*x^2)/9)*
        HPL[{-1, 3}, x] + (256/3 + 1024/(9*x) - (256*x)/3 - (1024*x^2)/9)*
        HPL[{1, 3}, x] + (512/3 + (512*x)/3)*HPL[{2, 3}, x] + 
       (64/3 - 192*x - (1024*x^2)/9)*HPL[{3, 0}, x] + 
       (256/3 - 768*x - (4096*x^2)/9)*HPL[{3, 1}, x] + 
       (128 + 128*x)*HPL[{4, 0}, x] + (512 + 512*x)*HPL[{4, 1}, x] + 
       (256/3 - (256*x)/3)*HPL[{-3, 0, 0}, x] + (512/3 - (512*x)/3)*
        HPL[{-2, -2, 0}, x] + (-3584/3 + (4096*x)/3 - (2048*x^2)/9)*
        HPL[{-2, -1, 0}, x] + (1024/3 - (1024*x)/3)*HPL[{-2, -1, 2}, x] + 
       (1664/3 - (1664*x)/3)*HPL[{-2, 0, 0}, x] + 
       (256/3 - 1024/(9*x) + (256*x)/3 - (1024*x^2)/9)*HPL[{-1, -2, 0}, x] + 
       (-4096/9 + 10240/(27*x) - (4096*x)/9 + (10240*x^2)/27)*
        HPL[{-1, -1, 0}, x] + (-512/3 - 4096/(9*x) - (512*x)/3 - 
         (4096*x^2)/9)*HPL[{-1, -1, 2}, x] + 
       (896/9 - 10240/(27*x) + (896*x)/9 - (10240*x^2)/27)*
        HPL[{-1, 0, 0}, x] + (512/3 + 1024/(9*x) + (512*x)/3 + (1024*x^2)/9)*
        HPL[{-1, 2, 0}, x] + (2048/3 + 4096/(9*x) + (2048*x)/3 + 
         (4096*x^2)/9)*HPL[{-1, 2, 1}, x] + 
       (1024/3 - 2048/(9*x) - (1024*x)/3 + (2048*x^2)/9)*HPL[{1, -2, 0}, x] + 
       (4928/9 - (4928*x)/9)*HPL[{1, 0, 0}, x] + 
       (704/3 + (448*x)/3 - (1024*x^2)/9)*HPL[{2, 0, 0}, x] + 
       (128 + 128*x)*HPL[{3, 0, 0}, x] + (-2048/3 + (2048*x)/3)*
        HPL[{-2, -1, -1, 0}, x] + (512/3 - (512*x)/3)*HPL[{-2, -1, 0, 0}, 
         x] + (256/3 - (256*x)/3)*HPL[{-2, 0, 0, 0}, x] + 
       (-1024/3 + 4096/(9*x) - (1024*x)/3 + (4096*x^2)/9)*
        HPL[{-1, -1, -1, 0}, x] + (-256/3 - 2048/(9*x) - (256*x)/3 - 
         (2048*x^2)/9)*HPL[{-1, -1, 0, 0}, x] + 
       (-128/3 - 1024/(9*x) - (128*x)/3 - (1024*x^2)/9)*
        HPL[{-1, 0, 0, 0}, x] + (-512 + (1024*x^2)/9)*HPL[{0, 0, 0, 0}, x] + 
       (128/3 + 2048/(9*x) - (128*x)/3 - (2048*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
       (-128/3 + 1024/(9*x) + (128*x)/3 - (1024*x^2)/9)*
        HPL[{1, 1, 0, 0}, x] + (256 + 256*x)*HPL[{2, 0, 0, 0}, x] + 
       (256/3 + (256*x)/3)*HPL[{2, 1, 0, 0}, x] - 
       (512*HPL[{0, 0, 0, 0, 0}, x])/3 + (512/3 - (512*x)/3)*HPL[{-3}, x]*
        zeta[2] + (-2048/3 + (2048*x)/3)*HPL[{-2, -1}, x]*zeta[2] + 
       (2048/(3*x) + (2048*x^2)/3)*HPL[{-1, -1}, x]*zeta[2] + 
       HPL[{2, 1}, x]*(10496/9 + (10496*x)/9 + (-1024/3 - (1024*x)/3)*
          zeta[2]) + HPL[{2, 0}, x]*(2624/9 + (2624*x)/9 + 
         (-256 - 256*x)*zeta[2]) + HPL[{-2, 0}, x]*(-256/3 + (8192*x)/9 - 
         (10240*x^2)/27 + (256 - 256*x)*zeta[2]) + HPL[{0, 0, 0}, x]*
        (-3328/9 - 512*x + (10240*x^2)/27 + (256/3 + 256*x)*zeta[2]) + 
       HPL[{-1, 0}, x]*(9920/27 + (9920*x)/27 + 
         (-640/3 - 3584/(9*x) - (640*x)/3 - (3584*x^2)/9)*zeta[2]) + 
       HPL[{1, 1}, x]*(23296/9 - (23296*x)/9 + (-512/3 - 2048/(9*x) + 
           (512*x)/3 + (2048*x^2)/9)*zeta[2]) + HPL[{1, 0}, x]*
        (5824/9 - (5824*x)/9 + (128/3 - 2560/(9*x) - (128*x)/3 + 
           (2560*x^2)/9)*zeta[2]) + HPL[{0, 0}, x]*(-51200/27 - 
         (32000*x)/27 + (1536 + 640*x + (2048*x^2)/9)*zeta[2] - 
         512*zeta[3]) + (-16000/9 - (1280*x)/3 - (25600*x^2)/27)*zeta[3] + 
       HPL[{-2}, x]*((-2048/3 + (2816*x)/3 - (1024*x^2)/3)*zeta[2] + 
         (1792/3 - (1792*x)/3)*zeta[3]) + HPL[{2}, x]*
        (-13952/27 - (48896*x)/27 + (1792/3 + (2048*x)/3 + (1024*x^2)/9)*
          zeta[2] + (-1024/3 - (1024*x)/3)*zeta[3]) + 
       zeta[2]*(23872/27 + (48896*x)/27 + (1280 + (1792*x)/3)*zeta[3]) + 
       HPL[{-1}, x]*((768 + 5120/(9*x) + 768*x + (5120*x^2)/9)*zeta[2] + 
         (-896/3 - 7168/(9*x) - (896*x)/3 - (7168*x^2)/9)*zeta[3]) + 
       HPL[{1}, x]*(-4192/27 + (4192*x)/27 + (2048/9 + 5120/(27*x) - 
           (2048*x)/9 - (5120*x^2)/27)*zeta[2] + 
         (1280/3 - 5632/(9*x) - (1280*x)/3 + (5632*x^2)/9)*zeta[3]) + 
       (-1664/3 - (8800*x)/3 + (2432*x^2)/9)*zeta[4] + 
       HPL[{0}, x]*(-92800/27 - (1312*x)/3 + (128 - (10880*x)/9 - 
           (20480*x^2)/27)*zeta[2] + (4096/3 + (2560*x^2)/3)*zeta[3] + 
         (-320/3 + (1600*x)/3)*zeta[4]) - (4864*zeta[5])/3))/nr


==> anc/PSnf2nf3.m <==
psnf2nf3N = cf*nf^3*(-64/(81*(-1 + n)) + 32/(9*n^5) - 464/(27*n^4) + 
       2336/(81*n^3) - 1888/(81*n^2) + 832/(81*n) + 352/(9*(1 + n)^5) - 
       1648/(27*(1 + n)^4) - 32/(3*(1 + n)^3) + 6880/(81*(1 + n)^2) - 
       6592/(81*(1 + n)) + 512/(27*(2 + n)^4) - 2816/(81*(2 + n)^3) + 
       128/(9*(2 + n)^2) + 5824/(81*(2 + n)) + 
       (-128/(81*(-1 + n)) + 64/(9*n^4) - 928/(27*n^3) + 3136/(81*n^2) - 
         3008/(81*n) + 320/(9*(1 + n)^4) - 1184/(27*(1 + n)^3) - 
         3200/(81*(1 + n)^2) + 7232/(81*(1 + n)) + 512/(27*(2 + n)^3) - 
         2816/(81*(2 + n)^2) - 4096/(81*(2 + n)))*S[1, n] + 
       (256/(27*(-1 + n)) + 128/(9*n^3) - 832/(27*n^2) + 704/(27*n) + 
         256/(9*(1 + n)^3) - 256/(27*(1 + n)^2) - 1088/(27*(1 + n)) + 
         512/(27*(2 + n)^2) + 128/(27*(2 + n)))*S[1, 1, n] + 
       (-256/(27*(-1 + n)) + 128/(9*n^2) - 64/(9*n) + 128/(9*(1 + n)^2) + 
         64/(9*(1 + n)) + 256/(27*(2 + n)))*S[1, 1, 1, n] + 
       (128/(9*(-1 + n)) - 64/(3*n^2) + 32/(3*n) - 64/(3*(1 + n)^2) - 
         32/(3*(1 + n)) - 128/(9*(2 + n)))*zeta[3]) + 
     cf^2*nf^2*(-150272/(729*(-1 + n)^2) + 3499648/(2187*(-1 + n)) - 
       320/n^7 + 256/n^6 - 15232/(9*n^5) + 17048/(27*n^4) - 208864/(81*n^3) - 
       75598/(81*n^2) - 43195/(81*n) - 320/(1 + n)^7 - 6112/(9*(1 + n)^6) + 
       7744/(9*(1 + n)^5) + 42848/(81*(1 + n)^4) - 99424/(81*(1 + n)^3) - 
       121426/(81*(1 + n)^2) + 9187/(9*(1 + n)) - 8192/(27*(2 + n)^5) - 
       54784/(81*(2 + n)^4) - 41600/(27*(2 + n)^3) - 
       1494080/(729*(2 + n)^2) - 4565824/(2187*(2 + n)) + 
       (-512/(27*(-1 + n)^2) + 5632/(81*(-1 + n)) - 256/(3*n^3) + 
         256/(3*n^2) - 1024/(3*n) + 256/(3*(1 + n)^3) + 256/(3*(1 + n)^2) + 
         1024/(3*(1 + n)) - 512/(27*(2 + n)^2) - 5632/(81*(2 + n)))*
        S[-3, n] + (-5888/(81*(-1 + n)^2) + 2944/(9*(-1 + n)) - 896/(3*n^4) + 
         896/(3*n^3) - 1120/n^2 + 896/n + 128/(1 + n)^4 + 128/(1 + n)^3 - 
         1952/(3*(1 + n)^2) - 1984/(3*(1 + n)) - 2048/(27*(2 + n)^3) - 
         21760/(81*(2 + n)^2) - 5056/(9*(2 + n)))*S[-2, n] + 
       (-11000/(27*(-1 + n)) - 224/(9*n^5) + 11680/(27*n^4) - 6184/(81*n^3) + 
         79168/(81*n^2) - 36740/(81*n) - 1504/(3*(1 + n)^5) + 
         1504/(3*(1 + n)^4) - 2072/(27*(1 + n)^3) + 3928/(27*(1 + n)^2) + 
         30460/(81*(1 + n)) - 2048/(9*(2 + n)^4) + 10240/(27*(2 + n)^3) + 
         23488/(81*(2 + n)^2) + 39280/(81*(2 + n)))*S[1, n] + 
       (-43120/(243*(-1 + n)) + 640/(9*n^4) + 5728/(27*n^3) + 
         14432/(81*n^2) + 8408/(81*n) - 320/(9*(1 + n)^4) + 
         1184/(27*(1 + n)^3) + 35072/(81*(1 + n)^2) - 36392/(81*(1 + n)) + 
         2048/(9*(2 + n)^2) + 127072/(243*(2 + n)))*S[2, n] + 
       (256/(27*(-1 + n)^2) - 256/(81*(-1 + n)) + 1216/(9*n^3) - 
         5216/(27*n^2) + 9184/(27*n) + 704/(9*(1 + n)^3) - 
         2528/(27*(1 + n)^2) - 10720/(27*(1 + n)) + 2560/(27*(2 + n)^2) + 
         4864/(81*(2 + n)))*S[3, n] + (-1024/(27*(-1 + n)) + 512/(9*n^2) - 
         256/(9*n) + 512/(9*(1 + n)^2) + 256/(9*(1 + n)) + 1024/(27*(2 + n)))*
        S[4, n] + (66544/(243*(-1 + n)) - 2144/(9*n^4) + 352/(3*n^3) - 
         59480/(81*n^2) + 42784/(81*n) - 1088/(3*(1 + n)^4) + 
         1664/(9*(1 + n)^3) - 25856/(81*(1 + n)^2) - 40624/(81*(1 + n)) - 
         2048/(9*(2 + n)^3) - 2048/(27*(2 + n)^2) - 73024/(243*(2 + n)))*
        S[1, 1, n] + (10048/(81*(-1 + n)) - 1088/(9*n^3) - 1856/(27*n^2) - 
         2672/(27*n) - 896/(9*(1 + n)^3) - 6368/(27*(1 + n)^2) + 
         6512/(27*(1 + n)) - 1024/(9*(2 + n)^2) - 21568/(81*(2 + n)))*
        S[1, 2, n] + (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 
         256/(9*(1 + n)^2) + 128/(9*(1 + n)) + 512/(27*(2 + n)))*S[1, 3, n] + 
       (4544/(81*(-1 + n)) - 1088/(9*n^3) + 896/(27*n^2) - 3664/(27*n) - 
         128/(1 + n)^3 - 3232/(27*(1 + n)^2) + 6736/(27*(1 + n)) - 
         1024/(9*(2 + n)^2) - 13760/(81*(2 + n)))*S[2, 1, n] + 
       (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 64/(9*(1 + n)^2) - 
         32/(9*(1 + n)) - 128/(27*(2 + n)))*S[2, 2, n] + 
       (-256/(27*(-1 + n)) + 128/(9*n^2) - 64/(9*n) + 128/(9*(1 + n)^2) + 
         64/(9*(1 + n)) + 256/(27*(2 + n)))*S[3, 1, n] + 
       (-1472/(9*(-1 + n)) + 32/(9*n^3) + 736/(3*n^2) - 248/(3*n) - 
         224/(3*(1 + n)^3) + 2528/(9*(1 + n)^2) + 104/(9*(1 + n)) + 
         704/(3*(2 + n)))*S[1, 1, 1, n] + (-128/(9*(-1 + n)) + 64/(3*n^2) - 
         32/(3*n) + 64/(3*(1 + n)^2) + 32/(3*(1 + n)) + 128/(9*(2 + n)))*
        S[1, 1, 2, n] + (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 
         64/(9*(1 + n)^2) - 32/(9*(1 + n)) - 128/(27*(2 + n)))*
        S[1, 2, 1, n] + (896/(27*(-1 + n)) - 448/(9*n^2) + 224/(9*n) - 
         448/(9*(1 + n)^2) - 224/(9*(1 + n)) - 896/(27*(2 + n)))*
        S[2, 1, 1, n] + (1408/(27*(-1 + n)) - 704/(9*n^2) + 352/(9*n) - 
         704/(9*(1 + n)^2) - 352/(9*(1 + n)) - 1408/(27*(2 + n)))*
        S[1, 1, 1, 1, n] + (-512/(9*(-1 + n)^2) + 128/(3*(-1 + n)) - 
         704/(3*n^3) + 4640/(9*n^2) - 10720/(9*n) + 320/(1 + n)^3 + 
         5984/(9*(1 + n)^2) + 9184/(9*(1 + n)) + 256/(9*(2 + n)^2) + 
         128/(2 + n) + (-256/(9*(-1 + n)) + 128/(3*n^2) - 64/(3*n) + 
           128/(3*(1 + n)^2) + 64/(3*(1 + n)) + 256/(9*(2 + n)))*S[1, n])*
        zeta[3] + (5*(128/(3*(-1 + n)) - 64/n^2 + 32/n - 64/(1 + n)^2 - 
          32/(1 + n) - 128/(3*(2 + n)))*zeta[4])/2) + 
     ca*cf*nf^2*(16/(27*(-2 + n)) + 117376/(729*(-1 + n)^2) - 
       1776764/(2187*(-1 + n)) + 288/n^5 + 320/n^4 + 2392/(9*n^3) + 
       9424/(9*n^2) + 15964/(81*n) + 2624/(9*(1 + n)^6) - 
       1376/(3*(1 + n)^5) + 6464/(81*(1 + n)^4) + 11720/(27*(1 + n)^3) + 
       10744/(81*(1 + n)^2) - 197072/(81*(1 + n)) - 11264/(27*(2 + n)^5) + 
       1792/(81*(2 + n)^4) + 173312/(81*(2 + n)^3) + 
       2009344/(729*(2 + n)^2) + 6665384/(2187*(2 + n)) + 
       (256/(9*(-1 + n)) - 32/n^2 + 16/(3*n) - 32/(1 + n)^2 - 
         16/(3*(1 + n)) - 256/(9*(2 + n)))*S[-4, n] + 
       (256/(27*(-1 + n)^2) - 15488/(81*(-1 + n)) + 928/(9*n^3) + 
         368/(9*n^2) + 976/(3*n) - 160/(3*(1 + n)^3) + 1136/(9*(1 + n)^2) - 
         3568/(9*(1 + n)) + 1024/(27*(2 + n)^2) + 21248/(81*(2 + n)))*
        S[-3, n] + (64/(81*(-2 + n)) + 2944/(81*(-1 + n)^2) - 
         82904/(243*(-1 + n)) + 1856/(9*n^4) + 1568/(27*n^3) + 
         64384/(81*n^2) - 46904/(81*n) - 640/(3*(1 + n)^4) + 
         1520/(27*(1 + n)^3) + 78640/(81*(1 + n)^2) - 6752/(81*(1 + n)) - 
         2048/(27*(2 + n)^3) + 38912/(81*(2 + n)^2) + 243680/(243*(2 + n)))*
        S[-2, n] + (-14720/(243*(-1 + n)^2) + 233270/(729*(-1 + n)) - 
         608/(9*n^5) - 704/(27*n^4) + 23936/(81*n^3) - 84160/(81*n^2) + 
         8756/(9*n) + 512/(3*(1 + n)^5) - 6712/(27*(1 + n)^4) + 
         44200/(81*(1 + n)^3) - 15100/(81*(1 + n)^2) - 75674/(81*(1 + n)) - 
         512/(3*(2 + n)^4) - 18944/(27*(2 + n)^3) - 18112/(81*(2 + n)^2) - 
         261440/(729*(2 + n)))*S[1, n] + (-1280/(81*(-1 + n)^2) + 
         20180/(243*(-1 + n)) - 80/(9*n^4) - 56/(27*n^3) - 10856/(81*n^2) - 
         1760/(81*n) - 560/(9*(1 + n)^4) + 3424/(27*(1 + n)^3) + 
         568/(81*(1 + n)^2) - 14092/(81*(1 + n)) - 1024/(27*(2 + n)^3) + 
         9472/(81*(2 + n)^2) + 27376/(243*(2 + n)))*S[2, n] + 
       (-256/(27*(-1 + n)^2) - 1216/(27*(-1 + n)) - 1168/(9*n^3) + 
         7768/(27*n^2) - 10424/(27*n) - 944/(9*(1 + n)^3) + 
         5032/(27*(1 + n)^2) + 11576/(27*(1 + n)) - 2560/(27*(2 + n)^2) + 
         64/(27*(2 + n)))*S[3, n] + (1280/(27*(-1 + n)) - 544/(9*n^2) + 
         176/(9*n) - 544/(9*(1 + n)^2) - 176/(9*(1 + n)) - 1280/(27*(2 + n)))*
        S[4, n] + (1088/(27*(-1 + n)) - 352/(9*n^2) - 16/(9*n) - 
         352/(9*(1 + n)^2) + 16/(9*(1 + n)) - 1088/(27*(2 + n)))*
        S[-3, 1, n] + (512/(27*(-1 + n)) - 640/(9*n^2) + 704/(9*n) - 
         640/(9*(1 + n)^2) - 704/(9*(1 + n)) - 512/(27*(2 + n)))*
        S[-2, -2, n] + (9088/(81*(-1 + n)) - 320/(3*n^3) + 1504/(27*n^2) - 
         5984/(27*n) - 832/(9*(1 + n)^3) - 2720/(27*(1 + n)^2) + 
         8672/(27*(1 + n)) - 256/(3*(2 + n)^2) - 17152/(81*(2 + n)))*
        S[-2, 1, n] + (512/(27*(-1 + n)) - 64/(9*n^2) - 160/(9*n) - 
         64/(9*(1 + n)^2) + 160/(9*(1 + n)) - 512/(27*(2 + n)))*S[-2, 2, n] + 
       (128/(3*(-1 + n)) - 128/(3*n^2) - 128/(3*(1 + n)^2) - 128/(3*(2 + n)))*
        S[1, -3, n] + (-2944/(81*(-1 + n)) - 512/(3*n^3) + 6464/(27*n^2) - 
         6400/(27*n) - 2176/(9*(1 + n)^3) + 704/(27*(1 + n)^2) + 
         10624/(27*(1 + n)) - 1792/(9*(2 + n)^2) - 9728/(81*(2 + n)))*
        S[1, -2, n] + (-2944/(81*(-1 + n)^2) - 35584/(243*(-1 + n)) - 
         512/(9*n^4) - 800/(9*n^3) + 43952/(81*n^2) - 59824/(81*n) + 
         448/(9*(1 + n)^4) - 2144/(9*(1 + n)^3) + 40208/(81*(1 + n)^2) + 
         68608/(81*(1 + n)) + 512/(27*(2 + n)^3) - 18176/(81*(2 + n)^2) + 
         9232/(243*(2 + n)))*S[1, 1, n] + (-352/(3*(-1 + n)) + 64/(3*n^3) + 
         1040/(9*n^2) + 1072/(9*n) - 416/(3*(1 + n)^3) + 272/(3*(1 + n)^2) - 
         1088/(9*(1 + n)) - 128/(3*(2 + n)^2) + 1072/(9*(2 + n)))*
        S[1, 2, n] + (128/(3*(-1 + n)) - 224/(3*n^2) + 48/n - 
         224/(3*(1 + n)^2) - 48/(1 + n) - 128/(3*(2 + n)))*S[1, 3, n] + 
       (-128/(9*(-1 + n)) + 64/(3*n^2) - 32/(3*n) + 64/(3*(1 + n)^2) + 
         32/(3*(1 + n)) + 128/(9*(2 + n)))*S[2, -2, n] + 
       (-256/(27*(-1 + n)^2) + 1952/(81*(-1 + n)) - 64/(9*n^3) - 
         176/(27*n^2) - 464/(27*n) - 32/(9*(1 + n)^3) - 1232/(27*(1 + n)^2) + 
         2048/(27*(1 + n)) - 128/(3*(2 + n)^2) - 6704/(81*(2 + n)))*
        S[2, 1, n] + (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 
         256/(9*(1 + n)^2) + 128/(9*(1 + n)) + 512/(27*(2 + n)))*S[2, 2, n] + 
       (320/(9*(-1 + n)) - 160/(3*n^2) + 80/(3*n) - 160/(3*(1 + n)^2) - 
         80/(3*(1 + n)) - 320/(9*(2 + n)))*S[3, 1, n] + 
       (-896/(27*(-1 + n)) - 320/(9*n^2) + 928/(9*n) - 320/(9*(1 + n)^2) - 
         928/(9*(1 + n)) + 896/(27*(2 + n)))*S[-2, 1, 1, n] + 
       (512/(27*(-1 + n)) - 640/(9*n^2) + 704/(9*n) - 640/(9*(1 + n)^2) - 
         704/(9*(1 + n)) - 512/(27*(2 + n)))*S[1, -2, 1, n] + 
       (2816/(27*(-1 + n)) - 1408/(9*n^2) + 704/(9*n) - 1408/(9*(1 + n)^2) - 
         704/(9*(1 + n)) - 2816/(27*(2 + n)))*S[1, 1, -2, n] + 
       (1408/(27*(-1 + n)^2) + 10784/(81*(-1 + n)) - 832/(9*n^3) - 
         1664/(9*n^2) + 512/(9*n) + 64/(9*(1 + n)^3) - 2336/(9*(1 + n)^2) + 
         128/(9*(1 + n)) - 16544/(81*(2 + n)))*S[1, 1, 1, n] + 
       (1856/(27*(-1 + n)) - 928/(9*n^2) + 464/(9*n) - 928/(9*(1 + n)^2) - 
         464/(9*(1 + n)) - 1856/(27*(2 + n)))*S[1, 1, 2, n] + 
       (320/(9*(-1 + n)) - 160/(3*n^2) + 80/(3*n) - 160/(3*(1 + n)^2) - 
         80/(3*(1 + n)) - 320/(9*(2 + n)))*S[1, 2, 1, n] + 
       (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 64/(9*(1 + n)^2) - 
         32/(9*(1 + n)) - 128/(27*(2 + n)))*S[2, 1, 1, n] + 
       (-1408/(27*(-1 + n)) + 704/(9*n^2) - 352/(9*n) + 704/(9*(1 + n)^2) + 
         352/(9*(1 + n)) + 1408/(27*(2 + n)))*S[1, 1, 1, 1, n] + 
       (512/(9*(-1 + n)^2) - 1216/(27*(-1 + n)) + 704/(3*n^3) - 
         1664/(3*n^2) + 4000/(3*n) - 448/(1 + n)^3 - 672/(1 + n)^2 - 
         3776/(3*(1 + n)) - 256/(9*(2 + n)^2) - 800/(27*(2 + n)))*zeta[3] + 
       (5*(-128/(3*(-1 + n)) + 64/n^2 - 32/n + 64/(1 + n)^2 + 32/(1 + n) + 
          128/(3*(2 + n)))*zeta[4])/2)
 
psnf2nf3X = cf*nf^3*(-320/27 + 64/(27*x) + (1216*x)/81 - (448*x^2)/81 + 
       (3008/81 + 128/(81*x) - (5312*x)/81 + (2176*x^2)/81)*HPL[{1}, x] + 
       (3136/81 + (64*x)/81 - (2432*x^2)/81)*HPL[{2}, x] + 
       (928/27 + (928*x)/27)*HPL[{3}, x] + (64/9 + (64*x)/9)*HPL[{4}, x] + 
       (-320/9 + (448*x)/9 - (128*x^2)/9)*HPL[{1, 1}, x] + 
       (-832/27 - (448*x)/27 + (256*x^2)/27)*HPL[{2, 1}, x] + 
       (-128/9 - (128*x)/9)*HPL[{3, 1}, x] + (-464/27 - (464*x)/27)*
        HPL[{0, 0, 0}, x] + (64/9 + 256/(27*x) - (64*x)/9 - (256*x^2)/27)*
        HPL[{1, 1, 1}, x] + (128/9 + (128*x)/9)*HPL[{2, 1, 1}, x] + 
       (-32/9 - (32*x)/9)*HPL[{0, 0, 0, 0}, x] + 
       (-3136/81 - (64*x)/81 + (2432*x^2)/81)*zeta[2] + 
       HPL[{0, 0}, x]*(-2336/81 - (2336*x)/81 + (-64/9 - (64*x)/9)*zeta[2]) + 
       (-128/9 - 128/(9*x) - (64*x)/9 + (128*x^2)/27)*zeta[3] + 
       HPL[{0}, x]*(-1888/81 - (352*x)/81 + (2048*x^2)/81 + 
         (-928/27 - (928*x)/27)*zeta[2] + (-128/9 - (128*x)/9)*zeta[3]) + 
       (5*(-64/9 - (64*x)/9)*zeta[4])/2) + 
     cf^2*nf^2*(66451/81 - 4127560/(2187*x) - (477697*x)/243 + 
       (6632656*x^2)/2187 + (11680/27 + (11584*x)/27 + (2816*x^2)/27)*
        HPL[{4}, x] + (224/9 + (224*x)/9)*HPL[{5}, x] + 
       (-896/3 - 128*x)*HPL[{-4, 0}, x] + (-896/3 + 128*x + (2048*x^2)/27)*
        HPL[{-3, 0}, x] + (-1120 + 5888/(81*x) + (1952*x)/3 - (21760*x^2)/81)*
        HPL[{-2, 0}, x] + (-896 + 2944/(9*x) - (1984*x)/3 + (5056*x^2)/9)*
        HPL[{-1, 0}, x] + (-1264/9 + 4928/(81*x) + (2288*x)/9 - 
         (14144*x^2)/81)*HPL[{1, 2}, x] + (64/9 + 256/(27*x) - (64*x)/9 - 
         (256*x^2)/27)*HPL[{1, 3}, x] + (-896/27 + (3136*x)/27 + 
         (2944*x^2)/27)*HPL[{2, 2}, x] + (128/9 + (128*x)/9)*HPL[{2, 3}, x] + 
       (5728/27 + (7648*x)/27 + (3200*x^2)/27)*HPL[{3, 0}, x] + 
       (-352/3 + (640*x)/9 + (5248*x^2)/27)*HPL[{3, 1}, x] + 
       (-1088/9 - (1088*x)/9)*HPL[{3, 2}, x] + (-640/9 - (640*x)/9)*
        HPL[{4, 0}, x] + (-2144/9 - (2144*x)/9)*HPL[{4, 1}, x] + 
       (-256/3 - (256*x)/3)*HPL[{-3, 0, 0}, x] + 
       (-256/3 - 512/(27*x) + (256*x)/3 + (512*x^2)/27)*HPL[{-2, 0, 0}, x] + 
       (-1024/3 - 5632/(81*x) - (1024*x)/3 - (5632*x^2)/81)*
        HPL[{-1, 0, 0}, x] + (-3232/9 + 1792/(81*x) + 416*x - (6400*x^2)/81)*
        HPL[{1, 0, 0}, x] + (-2288/27 + 8896/(81*x) + (6128*x)/27 - 
         (20416*x^2)/81)*HPL[{1, 1, 0}, x] + 
       (3640/27 + 3008/(27*x) - (1720*x)/27 - (4928*x^2)/27)*
        HPL[{1, 1, 1}, x] + (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*
        HPL[{1, 1, 2}, x] + (-32/9 - 128/(27*x) + (32*x)/9 + (128*x^2)/27)*
        HPL[{1, 2, 0}, x] + (224/9 + 896/(27*x) - (224*x)/9 - (896*x^2)/27)*
        HPL[{1, 2, 1}, x] + (-5216/27 + 256/(27*x) - (2912*x)/27 + 
         (2048*x^2)/27)*HPL[{2, 0, 0}, x] + (1856/27 + (6656*x)/27 + 128*x^2)*
        HPL[{2, 1, 0}, x] + (736/3 + 320*x + (1408*x^2)/27)*
        HPL[{2, 1, 1}, x] + (64/9 + (64*x)/9)*HPL[{2, 1, 2}, x] + 
       (-64/9 - (64*x)/9)*HPL[{2, 2, 0}, x] + (448/9 + (448*x)/9)*
        HPL[{2, 2, 1}, x] + (-1216/9 - (448*x)/9)*HPL[{3, 0, 0}, x] + 
       (-1088/9 - (1088*x)/9)*HPL[{3, 1, 0}, x] + (-32/9 - (32*x)/9)*
        HPL[{3, 1, 1}, x] + (15232/9 - (5344*x)/9 + (1024*x^2)/9)*
        HPL[{0, 0, 0, 0}, x] + (-256/9 - 1024/(27*x) + (256*x)/9 + 
         (1024*x^2)/27)*HPL[{1, 0, 0, 0}, x] + 
       (128/9 + 512/(27*x) - (128*x)/9 - (512*x^2)/27)*HPL[{1, 1, 0, 0}, x] + 
       (-32/3 - 128/(9*x) + (32*x)/3 + (128*x^2)/9)*HPL[{1, 1, 1, 0}, x] + 
       (-352/9 - 1408/(27*x) + (352*x)/9 + (1408*x^2)/27)*
        HPL[{1, 1, 1, 1}, x] + (-512/9 - (512*x)/9)*HPL[{2, 0, 0, 0}, x] + 
       (256/9 + (256*x)/9)*HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*
        HPL[{2, 1, 1, 0}, x] + (-704/9 - (704*x)/9)*HPL[{2, 1, 1, 1}, x] + 
       (256 - 64*x)*HPL[{0, 0, 0, 0, 0}, x] + (320 + 320*x)*
        HPL[{0, 0, 0, 0, 0, 0}, x] + HPL[{0, 0, 0}, x]*
        (2008/3 + (6008*x)/27 - (8192*x^2)/9 + (-224/9 - (1376*x)/9)*
          zeta[2]) + HPL[{2, 0}, x]*(-14048/81 - (15920*x)/81 - 
         (29632*x^2)/81 + (-128/9 - (128*x)/9)*zeta[2]) + 
       HPL[{2, 1}, x]*(-62168/81 - (24104*x)/81 - (6976*x^2)/27 + 
         (-64/9 - (64*x)/9)*zeta[2]) + HPL[{3}, x]*(5416/81 + (1336*x)/81 - 
         (32576*x^2)/81 + (1088/9 + (1088*x)/9)*zeta[2]) + 
       HPL[{1, 1}, x]*(-49120/81 - 47536/(243*x) + (62320*x)/81 + 
         (7936*x^2)/243 + (-32/9 - 128/(27*x) + (32*x)/9 + (128*x^2)/27)*
          zeta[2]) + HPL[{1, 0}, x]*(-872/81 - 15280/(243*x) - (5992*x)/81 + 
         (35872*x^2)/243 + (-64/9 - 256/(27*x) + (64*x)/9 + (256*x^2)/27)*
          zeta[2]) + (-1472/9 + 1792/(9*x) + 384*x - (17024*x^2)/27)*
        zeta[3] + HPL[{0, 0}, x]*(210400/81 + (145024*x)/81 + 
         (279712*x^2)/243 + (-11680/27 - (8128*x)/27 - (2816*x^2)/27)*
          zeta[2] + (-1280/9 - (2432*x)/9)*zeta[3]) + 
       zeta[2]*(-75008/81 + 2944/(9*x) - (43240*x)/27 - (32320*x^2)/243 + 
         (-1024/9 - (1024*x)/9)*zeta[3]) + HPL[{2}, x]*
        (75008/81 + (25384*x)/27 + (32320*x^2)/243 + 
         (896/27 - (3136*x)/27 - (2944*x^2)/27)*zeta[2] + 
         (-320/9 - (320*x)/9)*zeta[3]) + HPL[{1}, x]*
        (170236/243 + 38984/(243*x) - (139252*x)/243 - (69968*x^2)/243 + 
         (1264/9 - 4928/(81*x) - (2288*x)/9 + (14144*x^2)/81)*zeta[2] + 
         (-160/9 - 640/(27*x) + (160*x)/9 + (640*x^2)/27)*zeta[3]) + 
       (5*(-2416/135 - 512/(15*x) + (59936*x)/135 + (9536*x^2)/45)*zeta[4])/
        2 + HPL[{0}, x]*(-315578/243 - 210176/(729*x) - (780682*x)/243 - 
         (1771376*x^2)/729 + (-5416/81 + 5888/(81*x) + (51368*x)/81 + 
           (32576*x^2)/81)*zeta[2] + (4768/27 - 256/(9*x) + (20896*x)/27 + 
           (1408*x^2)/27)*zeta[3] + (5*(-15344/45 - (11888*x)/45)*zeta[4])/
          2) + (-3488/9 - (2336*x)/9)*zeta[5]) + 
     ca*cf*nf^2*(-35746/729 + 1451678/(2187*x) + (1343200*x)/729 - 
       (5374040*x^2)/2187 + (-704/27 - (1000*x)/27 + (128*x^2)/9)*
        HPL[{4}, x] + (608/9 - (416*x)/9)*HPL[{5}, x] + 
       (1856/9 + 64*x)*HPL[{-4, 0}, x] + (-1568/27 - (176*x)/3 - 128*x^2)*
        HPL[{-3, 0}, x] + (320/3 - (64*x)/3)*HPL[{-3, 2}, x] + 
       (1504/27 + (608*x)/27 - (1792*x^2)/27)*HPL[{-2, 2}, x] + 
       (352/9 - (352*x)/9)*HPL[{-2, 3}, x] + 
       (6496/27 + 10624/(81*x) + (9184*x)/27 + (18688*x^2)/81)*
        HPL[{-1, 2}, x] + (-16/9 - 1088/(27*x) - (16*x)/9 - (1088*x^2)/27)*
        HPL[{-1, 3}, x] + (-1424/27 + 4832/(81*x) + (3008*x)/27 - 
         (9584*x^2)/81)*HPL[{1, 2}, x] + (-80/3 - 320/(9*x) + (80*x)/3 + 
         (320*x^2)/9)*HPL[{1, 3}, x] + (176/27 + 256/(27*x) + (512*x)/27 + 
         (64*x^2)/9)*HPL[{2, 2}, x] + (-160/3 - (160*x)/3)*HPL[{2, 3}, x] + 
       (-56/27 + (1072*x)/27 + (128*x^2)/27)*HPL[{3, 0}, x] + 
       (800/9 + (704*x)/9 + (256*x^2)/27)*HPL[{3, 1}, x] + 
       (-64/9 + (448*x)/9)*HPL[{3, 2}, x] + (80/9 - (368*x)/9)*
        HPL[{4, 0}, x] + (-512/9 + (128*x)/9)*HPL[{4, 1}, x] + 
       (-512/3 + (256*x)/3)*HPL[{-3, -1, 0}, x] + (928/9 + (32*x)/3)*
        HPL[{-3, 0, 0}, x] + (64/3 - (64*x)/3)*HPL[{-2, -2, 0}, x] + 
       (-6464/27 + (2816*x)/27 + (2560*x^2)/27)*HPL[{-2, -1, 0}, x] + 
       (640/9 - (640*x)/9)*HPL[{-2, -1, 2}, x] + 
       (-368/9 + 256/(27*x) + (1136*x)/9 - (2176*x^2)/27)*
        HPL[{-2, 0, 0}, x] + (64/9 - (64*x)/9)*HPL[{-2, 2, 0}, x] + 
       (-320/9 + (320*x)/9)*HPL[{-2, 2, 1}, x] + 
       (32/3 - 128/(9*x) + (32*x)/3 - (128*x^2)/9)*HPL[{-1, -2, 0}, x] + 
       (-1024/3 - 5504/(81*x) - (4480*x)/9 - (18176*x^2)/81)*
        HPL[{-1, -1, 0}, x] + (704/9 - 512/(27*x) + (704*x)/9 - (512*x^2)/27)*
        HPL[{-1, -1, 2}, x] + (848/3 + 12032/(81*x) + (3184*x)/9 + 
         (17792*x^2)/81)*HPL[{-1, 0, 0}, x] + 
       (-160/9 - 512/(27*x) - (160*x)/9 - (512*x^2)/27)*HPL[{-1, 2, 0}, x] + 
       (-928/9 - 896/(27*x) - (928*x)/9 - (896*x^2)/27)*HPL[{-1, 2, 1}, x] + 
       (704/9 + 512/(27*x) - (704*x)/9 - (512*x^2)/27)*HPL[{1, -2, 0}, x] + 
       (11576/27 + 64/(27*x) - (12728*x)/27 + (1088*x^2)/27)*
        HPL[{1, 0, 0}, x] + (1360/27 - 1312/(27*x) - (1408*x)/27 + 
         (1360*x^2)/27)*HPL[{1, 1, 0}, x] + (-2944/27 - 6560/(81*x) + 
         (1024*x)/27 + (12320*x^2)/81)*HPL[{1, 1, 1}, x] + 
       (80/3 + 320/(9*x) - (80*x)/3 - (320*x^2)/9)*HPL[{1, 1, 2}, x] + 
       (128/9 + 512/(27*x) - (128*x)/9 - (512*x^2)/27)*HPL[{1, 2, 0}, x] + 
       (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*HPL[{1, 2, 1}, x] + 
       (640/9 + (640*x)/9)*HPL[{2, -2, 0}, x] + 
       (7768/27 - 256/(27*x) + (6328*x)/27 - (1408*x^2)/27)*
        HPL[{2, 0, 0}, x] + (-1040/9 - (1280*x)/9 - (704*x^2)/27)*
        HPL[{2, 1, 0}, x] + (-1664/9 + 1408/(27*x) - (896*x)/3 - 
         (1408*x^2)/27)*HPL[{2, 1, 1}, x] + (160/3 + (160*x)/3)*
        HPL[{2, 1, 2}, x] + (256/9 + (256*x)/9)*HPL[{2, 2, 0}, x] + 
       (64/9 + (64*x)/9)*HPL[{2, 2, 1}, x] + (1168/9 + (272*x)/9)*
        HPL[{3, 0, 0}, x] + (64/3 - (320*x)/9)*HPL[{3, 1, 0}, x] + 
       (832/9 + (640*x)/9)*HPL[{3, 1, 1}, x] + (-1408/9 + (1408*x)/9)*
        HPL[{-2, -1, -1, 0}, x] + (-128/3 + (128*x)/3)*HPL[{-2, -1, 0, 0}, 
         x] + (-32 + 32*x)*HPL[{-2, 0, 0, 0}, x] + 
       (-704/9 + 2816/(27*x) - (704*x)/9 + (2816*x^2)/27)*
        HPL[{-1, -1, -1, 0}, x] + (128/(3*x) + (128*x^2)/3)*
        HPL[{-1, -1, 0, 0}, x] + (-16/3 + 256/(9*x) - (16*x)/3 + (256*x^2)/9)*
        HPL[{-1, 0, 0, 0}, x] + (-288 + (8816*x)/27)*HPL[{0, 0, 0, 0}, x] + 
       (176/9 + 1280/(27*x) - (176*x)/9 - (1280*x^2)/27)*
        HPL[{1, 0, 0, 0}, x] + (-48 - 128/(3*x) + 48*x + (128*x^2)/3)*
        HPL[{1, 1, 0, 0}, x] + (464/9 + 1856/(27*x) - (464*x)/9 - 
         (1856*x^2)/27)*HPL[{1, 1, 1, 0}, x] + 
       (352/9 + 1408/(27*x) - (352*x)/9 - (1408*x^2)/27)*
        HPL[{1, 1, 1, 1}, x] + (544/9 + (544*x)/9)*HPL[{2, 0, 0, 0}, x] + 
       (-224/3 - (224*x)/3)*HPL[{2, 1, 0, 0}, x] + (928/9 + (928*x)/9)*
        HPL[{2, 1, 1, 0}, x] + (704/9 + (704*x)/9)*HPL[{2, 1, 1, 1}, x] + 
       (448*x*HPL[{0, 0, 0, 0, 0}, x])/9 + (-192 + 64*x)*HPL[{-3}, x]*
        zeta[2] + (-448/3 + (448*x)/3)*HPL[{-2, -1}, x]*zeta[2] + 
       (-352/3 + 640/(9*x) - (352*x)/3 + (640*x^2)/9)*HPL[{-1, -1}, x]*
        zeta[2] + HPL[{3}, x]*(-17792/81 - (23480*x)/81 + (8848*x^2)/81 + 
         (-704/9 - (832*x)/9)*zeta[2]) + HPL[{-2, 0}, x]*
        (64000/81 - 2944/(81*x) - (44080*x)/81 + (40960*x^2)/81 + 
         (64/9 - (64*x)/9)*zeta[2]) + HPL[{2, 1}, x]*
        (46256/81 + 1280/(81*x) + (42128*x)/81 - (1952*x^2)/27 + 
         (224/9 + (224*x)/9)*zeta[2]) + HPL[{2, 0}, x]*
        (10856/81 + 1280/(81*x) - (7288*x)/81 - (1936*x^2)/81 + 
         (896/9 + (896*x)/9)*zeta[2]) + HPL[{0, 0, 0}, x]*
        (6592/27 - (24968*x)/81 - (64*x^2)/81 + (-608/9 + (992*x)/9)*
          zeta[2]) + HPL[{1, 0}, x]*(2176/81 + 8372/(243*x) - (17212*x)/81 + 
         (36736*x^2)/243 + (640/9 + 1408/(27*x) - (640*x)/9 - (1408*x^2)/27)*
          zeta[2]) + HPL[{1, 1}, x]*(19952/27 + 35488/(243*x) - (3040*x)/3 + 
         (31184*x^2)/243 + (112/9 + 448/(27*x) - (112*x)/9 - (448*x^2)/27)*
          zeta[2]) + HPL[{-1, 0}, x]*(52792/81 - 64/(81*x^2) - 
         65240/(243*x) + (7264*x)/27 - (158048*x^2)/243 + 
         (416/9 + 640/(27*x) + (416*x)/9 + (640*x^2)/27)*zeta[2]) + 
       (-18752/81 - 320/(9*x) + (4144*x)/81 + (18992*x^2)/27)*zeta[3] + 
       zeta[2]*(106528/81 - 1928/(9*x) + (119020*x)/81 + (83440*x^2)/243 + 
         (-736/9 - (1888*x)/9)*zeta[3]) + HPL[{-2}, x]*
        ((-4736/27 + (800*x)/27 + (1024*x^2)/9)*zeta[2] + 
         (416/3 - (416*x)/3)*zeta[3]) + HPL[{2}, x]*(-106528/81 - 
         13184/(243*x) - (97228*x)/81 - (83440*x^2)/243 + 
         (-1136/9 - 256/(27*x) - (640*x)/9 + (1088*x^2)/27)*zeta[2] + 
         (2752/9 + (2752*x)/9)*zeta[3]) + HPL[{0, 0}, x]*
        (-27608/81 - (87872*x)/81 - (8096*x^2)/9 + 
         (704/27 - (584*x)/27 - (128*x^2)/9)*zeta[2] + (736/9 + (3872*x)/9)*
          zeta[3]) + HPL[{1}, x]*(-206332/243 - 323510/(729*x) + 
         (135406*x)/243 + (536288*x^2)/729 + (-3184/27 - 2080/(81*x) + 
           (3712*x)/27 + (496*x^2)/81)*zeta[2] + 
         (2048/9 + 4160/(27*x) - (2048*x)/9 - (4160*x^2)/27)*zeta[3]) + 
       HPL[{-1}, x]*((-11104/27 - 13376/(81*x) - (15904*x)/27 - 
           (27776*x^2)/81)*zeta[2] + (144 - 128/(3*x) + 144*x - (128*x^2)/3)*
          zeta[3]) + (5*(-18656/135 + 8768/(135*x) - (48916*x)/135 - 
          (2848*x^2)/27)*zeta[4])/2 + HPL[{0}, x]*(111484/81 + 
         93376/(729*x) + (431590*x)/243 + (206624*x^2)/81 + 
         (17792/81 - 2944/(81*x) - (20600*x)/81 - (8848*x^2)/81)*zeta[2] + 
         (-19136/27 + 128/(3*x) - (24544*x)/27 - (704*x^2)/3)*zeta[3] + 
         (5*(5696/45 + (5024*x)/45)*zeta[4])/2) + (32 + (7360*x)/9)*zeta[5])


==> anc/PSnf2nf3Num.m <==
nf^3*(-147.05890047674436 - 19.634066706828847/x - 34.94017488113263*x^3 + 
   0.7523433611167195*x^4 - 0.6600174802818336*x^5 + 
   (1 - x)*(-17.874616361349688*Log[1 - x] - 7.895667923752976*Log[1 - x]^2 - 
     1.5799795684804965*Log[1 - x]^3) + 
   (1 - x)^2*(-7.0694153030877*Log[1 - x] - 1.906670737384362*Log[1 - x]^2 - 
     0.18560914093223854*Log[1 - x]^3) - 129.25540731761834*Log[x] - 
   27.02454339509941*Log[x]^2 - 3.8189300411522633*Log[x]^3 - 
   0.19753086419753085*Log[x]^4 + 
   x*(94.77465665434791 - 110.35777674649226*Log[x] - 
     27.868055543007276*Log[x]^2 - 3.87071753195649*Log[x]^3 - 
     0.1987749821873314*Log[x]^4) + 
   x^2*(106.76615967564413 + 32.77399227563344*Log[x] + 
     8.797623437920164*Log[x]^2 + 0.37867616851030855*Log[x]^3 + 
     0.25200742774005697*Log[x]^4)) + 
 nf^2*(-49.93221486782847 - 356.6141626634052/x + 9680.215100759178*x^3 - 
   287.0642880672983*x^4 + 33.62703363628521*x^5 + 
   (1 - x)^2*(161.41838793001875*Log[1 - x] - 92.68225598828955*
      Log[1 - x]^2 + 8.27339141798442*Log[1 - x]^3 - 
     4.848583707763951*Log[1 - x]^4) + 
   (1 - x)*(761.9994931983094*Log[1 - x] + 228.914177207545*Log[1 - x]^2 + 
     41.34071696348208*Log[1 - x]^3 + 3.639446078018696*Log[1 - x]^4) + 
   949.678433000101*Log[x] + (114.43829930315756*Log[x])/x + 
   1258.4032652246144*Log[x]^2 + 314.203510526561*Log[x]^3 + 
   77.36625514403292*Log[x]^4 + 3.7925925925925927*Log[x]^5 + 
   0.7901234567901234*Log[x]^6 + x^2*(-21652.468508841488 + 
     1319.272895839177*Log[x] - 8435.969593810358*Log[x]^2 - 
     418.9653678347138*Log[x]^3 - 393.3639611165923*Log[x]^4 - 
     11.705825687743538*Log[x]^5 - 4.631751757733882*Log[x]^6) + 
   x*(12632.237033749314 - 884.8416880204925*Log[x] + 
     358.6204367417614*Log[x]^2 - 192.19238253525972*Log[x]^3 + 
     1.5349150684817332*Log[x]^4 + 0.3355220087501387*Log[x]^5 + 
     0.7837168711993897*Log[x]^6))


==> anc/README <==
"Complete $N_f^2$ contributions to four-loop pure-singlet splitting functions"
Thomas Gehrmann, Andreas von Manteuffel, Vasily Sotnikov, Tong-Zhi Yang

These three ancillary files provide results for the $N_f^2$ contributions to four-loop anomalous dimensions and splitting functions, for both the non-singlet case and the pure-singlet case.

The file "NSnf2nf3.m" contains the four-loop results for non-singlet anomalous dimensions with 'nsPnf2nf3N', 'nsMnf2nf3N', 'nsSnf2N' denoting $\gamma^{+}_{ns},\gamma^{-}_{ns},\gamma^{s}_{ns}$ in equation (2.15) of this paper. We also include results for the corresponding splitting functions: 'nsPnf2nf3X', 'nsMnf2nf3X', and 'nsSnf2X'.

The file "PSnf2nf3.m" contains the results for four-loop, pure-singlet anomalous dimensions with 'psnf2nf3N' denoting $\gamma^{(3)}_{ps}$ in equation (2.19) of this paper. The corresponding splitting function is given by 'psnf2nf3X'.

The file "PSnf2nf3Num.m" contains an approximation result as shown in equations (4.21) and (4.22).

Color structures appeared in the files and their corresponding values in the gauge group SU(Nc):
nf: number of massless quark flavours,
ca = Nc, 
cf = (Nc^2-1)/(2 Nc),
d33c = 4 Tr(T^a T^b T^c + T^b T^a T^c) Tr(T^a T^b T^c + T^b T^a T^c) = (Nc^2-1)(Nc^2-4)/Nc with T^a in the fundamental representation,
nr = Nc in the fundamental representation of SU(Nc),
d33c/nr = (Nc^2-1)(Nc^2-4)/Nc^2.
